Amplitudes of 3d Yang Mills Theory

This paper studies various properties of amplitudes in 3d super Yang Mills theory. First we explain how to obtain the amplitudes of 3d super Yang Mills theories from 4d super Yang Mills theories and obtain their helicity structure. Next, we use a 3d BFCW recursion relation to show that the tree amplitudes and loop integrands of maximal 3d super Yang Mills have dual conformal covariance (although not invariance, so that the amplitudes themselves are not dual conformal). Finally, we argue that the one-loop amplitudes of maximal 3d super Yang-Mills can be reduced to scalar box diagrams and evaluate these diagrams using dimensional regularization. We find that the one-loop MHV amplitudes vanish and the one-loop non-MHV amplitudes are finite.

==> 4mbox.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    459819,      12007]
NotebookOptionsPosition[    458090,      11947]
NotebookOutlinePosition[    458434,      11962]
CellTagsIndexPosition[    458391,      11959]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["x1 integral:", "Text",
 CellChangeTimes->{{3.548698073889244*^9, 3.548698080149254*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "b"}], ")"}], "x"}], "+", "b"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "2"}], ")"}]}]}], ",", "x"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.5479246035412226`*^9, 3.5479246920401773`*^9}, {
  3.548696985617812*^9, 3.5486970043878384`*^9}, {3.5487635718264055`*^9, 
  3.5487635846964283`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{"1", "-", "x"}]], " ", 
    RowBox[{"(", 
     RowBox[{"c", "-", 
      RowBox[{"2", " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "+", 
      RowBox[{"2", " ", "c", " ", "x"}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["c", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"b", "-", 
       RowBox[{"b", " ", "x"}], "+", 
       RowBox[{"c", " ", "x"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{{3.5479246536797104`*^9, 3.547924692554978*^9}, 
   3.5486970060178404`*^9, {3.548763573324008*^9, 3.548763585195629*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"1", "-", "x"}]], " ", 
     RowBox[{"(", 
      RowBox[{"c", "-", 
       RowBox[{"2", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "+", 
       RowBox[{"2", " ", "c", " ", "x"}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["c", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", "-", 
        RowBox[{"b", " ", "x"}], "+", 
        RowBox[{"c", " ", "x"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]]}], "/.", " ", 
  RowBox[{"x", "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.5486970171766596`*^9, 3.5486970192826633`*^9}, 
   3.5487635917944403`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.548697020203065*^9, 3.5487635935884438`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"1", "-", "x"}]], " ", 
     RowBox[{"(", 
      RowBox[{"c", "-", 
       RowBox[{"2", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "+", 
       RowBox[{"2", " ", "c", " ", "x"}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["c", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", "-", 
        RowBox[{"b", " ", "x"}], "+", 
        RowBox[{"c", " ", "x"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]]}], "/.", " ", 
  RowBox[{"x", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.5486970426389837`*^9, 3.5486970434289846`*^9}, 
   3.5487635987052526`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "b"}], "+", "c"}], ")"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["b", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["c", "2"]}]]}]], "Output",
 CellChangeTimes->{3.548697043848985*^9, 3.5487635994696536`*^9}]
}, Open  ]],

Cell["x2 integral:", "Text",
 CellChangeTimes->{{3.548698085229261*^9, 3.548698089299267*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "x"}], " ", "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"m", "^", "2"}], " ", "x"}], " ", "+", 
       RowBox[{"c", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "x"}], " ", "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}]}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "^", "2"}], " ", "x"}], "+", 
          RowBox[{"c", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}]}]}], ")"}], "^", "2"}]}], 
      ")"}]}]}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.5486626691260133`*^9, 3.5486626825888367`*^9}, {
  3.54869818378708*^9, 3.548698217707128*^9}, {3.5487636158808823`*^9, 
  3.5487636201084895`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", "x"}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"c", " ", "x"}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", "x"}]}], ")"}]}], "-", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"c", "+", 
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
            RowBox[{"c", " ", "x"}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", "x"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "c"}], "-", 
         RowBox[{"b", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{"b", "+", 
         RowBox[{"a", " ", "x"}], "-", 
         RowBox[{"b", " ", "x"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "x"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "c", "-", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "a"}], " ", "c"}], "+", 
            RowBox[{"b", " ", 
             SuperscriptBox["m", "2"]}]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}]]}], 
         RowBox[{"m", " ", 
          SqrtBox[
           RowBox[{"b", "+", 
            RowBox[{"a", " ", "x"}], "-", 
            RowBox[{"b", " ", "x"}]}]]}]], "]"}]}], 
      RowBox[{"m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a"}], " ", "c"}], "+", 
          RowBox[{"b", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
  SqrtBox[
   RowBox[{"1", "-", "x"}]]]], "Output",
 CellChangeTimes->{3.548763625225299*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"I", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", "x"}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"c", " ", "x"}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", "x"}]}], ")"}]}], "-", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"c", "+", 
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
            RowBox[{"c", " ", "x"}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", "x"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "c"}], "-", 
         RowBox[{"b", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{"b", "+", 
         RowBox[{"a", " ", "x"}], "-", 
         RowBox[{"b", " ", "x"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "x"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "c", "-", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "a"}], " ", "c"}], "+", 
            RowBox[{"b", " ", 
             SuperscriptBox["m", "2"]}]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}]]}], 
         RowBox[{"m", " ", 
          SqrtBox[
           RowBox[{"b", "+", 
            RowBox[{"a", " ", "x"}], "-", 
            RowBox[{"b", " ", "x"}]}]]}]], "]"}]}], 
      RowBox[{"m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a"}], " ", "c"}], "+", 
          RowBox[{"b", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], "/.", 
  RowBox[{"x", "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.5487636796849937`*^9, 3.5487636901526117`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.548763692461416*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"I", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", "x"}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"c", "-", 
             RowBox[{"c", " ", "x"}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", "x"}]}], ")"}]}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"c", "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
             RowBox[{"c", " ", "x"}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", "x"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "c"}], "-", 
          RowBox[{"b", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"b", "+", 
          RowBox[{"a", " ", "x"}], "-", 
          RowBox[{"b", " ", "x"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", "x"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "c", "-", 
          SuperscriptBox["m", "2"]}], ")"}], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "a"}], " ", "c"}], "+", 
             RowBox[{"b", " ", 
              SuperscriptBox["m", "2"]}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}]]}], 
          RowBox[{"m", " ", 
           SqrtBox[
            RowBox[{"b", "+", 
             RowBox[{"a", " ", "x"}], "-", 
             RowBox[{"b", " ", "x"}]}]]}]], "]"}]}], 
       RowBox[{"m", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "a"}], " ", "c"}], "+", 
           RowBox[{"b", " ", 
            SuperscriptBox["m", "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], "/.", 
   RowBox[{"x", "\[Rule]", "0"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.5487636985610266`*^9, 3.54876370639224*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}]}], "+", 
      RowBox[{"b", " ", "c"}]}], 
     RowBox[{"a", " ", 
      SqrtBox["b"], " ", "c", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "c"}], "-", 
        RowBox[{"b", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", "c", "-", 
        SuperscriptBox["m", "2"]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "a"}], " ", "c"}], "+", 
          RowBox[{"b", " ", 
           SuperscriptBox["m", "2"]}]}]], 
        RowBox[{
         SqrtBox["b"], " ", "m"}]], "]"}]}], 
     RowBox[{"m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], " ", "c"}], "+", 
         RowBox[{"b", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.5487636992318277`*^9, 3.5487637072034416`*^9}}]
}, Open  ]],

Cell["do x3 integral:", "Text",
 CellChangeTimes->{{3.5487623427146606`*^9, 3.5487623527610784`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"m2", "^", "2"}]}], " ", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], " ", "t"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", "x_", "]"}], ":=", 
   RowBox[{"x", 
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], 
    RowBox[{"m3", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"x", " ", "s"}], " ", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], " ", 
     RowBox[{"m4", "^", "2"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5479264032628016`*^9, 3.547926474211725*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"a", " ", "[", "x", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", "[", "x", "]"}], "-", 
         RowBox[{"c", "[", "x", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"b", " ", "[", "x", "]"}], 
       RowBox[{"c", "[", "x", "]"}]}]}], 
     RowBox[{
      RowBox[{"a", "[", "x", "]"}], " ", 
      SqrtBox[
       RowBox[{"b", "[", "x", "]"}]], " ", 
      RowBox[{"c", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a", " ", "[", "x", "]"}], 
         RowBox[{"c", "[", "x", "]"}]}], "-", 
        RowBox[{
         RowBox[{"b", " ", "[", "x", "]"}], 
         SuperscriptBox["m1", "2"]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", "[", "x", "]"}], "+", 
        RowBox[{"c", "[", "x", "]"}], "-", 
        SuperscriptBox["m1", "2"]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"a", " ", "[", "x", "]"}]}], 
           RowBox[{"c", "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"b", " ", "[", "x", "]"}], 
           SuperscriptBox["m1", "2"]}]}]], 
        RowBox[{
         SqrtBox[
          RowBox[{"b", "[", "x", "]"}]], " ", "m1"}]], "]"}]}], 
     RowBox[{"m1", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"a", " ", "[", "x", "]"}]}], 
          RowBox[{"c", "[", "x", "]"}]}], "+", 
         RowBox[{
          RowBox[{"b", "[", "x", "]"}], " ", 
          SuperscriptBox["m1", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]}]]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.5479264944449606`*^9, 3.5479265414322424`*^9}, {
  3.547926575580702*^9, 3.54792664894763*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"h", "[", "x", "]"}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.5479266565916433`*^9, 3.5479266666848607`*^9}, {
  3.5479267101777363`*^9, 3.5479267417521915`*^9}, {3.547968924146017*^9, 
  3.5479689367040386`*^9}, {3.547969028478999*^9, 3.5479690300858016`*^9}, {
  3.5479691550108194`*^9, 3.547969157772024*^9}, {3.547969271667823*^9, 
  3.5479692732590256`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SqrtBox["2"], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m1", "4"]}], " ", 
             SuperscriptBox["m3", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s"}], "+", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", "t"}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "-", 
                  RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "+", 
                  RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
            RowBox[{"s", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "-", 
                  RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "+", 
                  RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m3", "2"], "+", 
                  SuperscriptBox["m4", "2"], "-", 
                  RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m3", "2"], " ", "s"}], "+", 
               RowBox[{"s", " ", "t"}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], ")"}]}]}], ")"}],
           " ", 
          RowBox[{"ArcTan", "[", 
           FractionBox[
            RowBox[{
             SqrtBox["2"], " ", "m2", " ", 
             SqrtBox["s"], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               FractionBox["1", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}]]}]]}], 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "-", 
              RowBox[{"s", " ", "t"}], "-", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                   RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                   RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]]], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "-", 
           RowBox[{"s", " ", "t"}], "-", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s"}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", "t"}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "-", 
                  RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "+", 
                  RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
            RowBox[{"s", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "-", 
                  RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "+", 
                  RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["m2", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m3", "2"], "+", 
                  SuperscriptBox["m4", "2"], "-", 
                  RowBox[{"2", " ", "s"}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["m3", "2"], " ", "s"}], "-", 
               RowBox[{"s", " ", "t"}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], ")"}]}]}], ")"}],
           " ", 
          RowBox[{"ArcTan", "[", 
           FractionBox[
            RowBox[{
             SqrtBox["2"], " ", "m2", " ", 
             SqrtBox["s"], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               FractionBox["1", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}]]}]]}], 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "-", 
              RowBox[{"s", " ", "t"}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                   RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                   RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]]], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "-", 
           RowBox[{"s", " ", "t"}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]], ")"}]}]}], ")"}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["m1", "2"], " ", "m2", " ", 
     SqrtBox["s"], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["m1", "4"], " ", 
        SuperscriptBox["m3", "4"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "-", 
          RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{"s", " ", "t"}]}], ")"}]}]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["m3", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]], " ", 
    SqrtBox["x"], " ", 
    RowBox[{"ArcTanh", "[", 
     FractionBox[
      RowBox[{
       SqrtBox["s"], " ", 
       SqrtBox["x"]}], 
      RowBox[{"m4", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}]], "]"}]}], 
   RowBox[{
    SuperscriptBox["m1", "2"], " ", "m4", " ", 
    SqrtBox["s"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["m3", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]], " ", 
    SqrtBox["x"], " ", 
    RowBox[{"ArcTanh", "[", 
     FractionBox[
      RowBox[{"m2", " ", 
       SqrtBox["x"]}], 
      RowBox[{
       SqrtBox["t"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}]], "]"}]}], 
   RowBox[{
    SuperscriptBox["m1", "2"], " ", "m2", " ", 
    SqrtBox["t"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["m3", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m1", "4"]}], " ", 
        SuperscriptBox["m3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "t"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", "s", " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
       RowBox[{"s", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "4"], " ", 
        SuperscriptBox["m3", "2"], " ", "x"}], "-", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "x"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "x"}], "+", 
       RowBox[{
        SuperscriptBox["m2", "4"], " ", 
        SuperscriptBox["m4", "2"], " ", "x"}], "-", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "x"}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "4"], " ", "x"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", "s", " ", "x"}], "-", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "s", " ", "x"}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "s", " ", "x"}], "-", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "t", " ", "x"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", "s", " ", "t", " ", "x"}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", "s", " ", "t", " ", "x"}], "-", 
       RowBox[{
        SuperscriptBox["m4", "2"], " ", "s", " ", "t", " ", "x"}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", "t", " ", "x"}], "+", 
       RowBox[{"s", " ", 
        SuperscriptBox["t", "2"], " ", "x"}]}], ")"}], " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m4", "2"]}], " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "x"}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
        RowBox[{"s", " ", "t", " ", "x"}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", "s", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "t", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"s", " ", "t", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}]}], " ", 
     RowBox[{"ArcTanh", "[", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"m1", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m3", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "x"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]]}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m4", "2"]}], " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "x"}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "x"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
           RowBox[{"s", " ", "t", " ", "x"}], "-", 
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", "s", " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["m4", "2"], " ", "t", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"s", " ", "t", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], ")"}]}], "]"}]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{"m1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m1", "4"], " ", 
        SuperscriptBox["m3", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "4"], " ", 
        SuperscriptBox["m4", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m4", "2"], " ", "t"}], "-", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "x"}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "x"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "+", 
       RowBox[{"s", " ", "t", " ", "x"}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", "s", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m4", "2"], " ", "t", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"s", " ", "t", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", "s"}], "+", 
       RowBox[{
        SuperscriptBox["m4", "2"], " ", "t"}], "-", 
       RowBox[{"s", " ", "t"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["m1", "4"], " ", 
        SuperscriptBox["m3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m3", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "4"], " ", 
        SuperscriptBox["m4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", "s"}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "s"}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "s"}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "t"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "t"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", "s", " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", "t"}], "-", 
       RowBox[{"s", " ", 
        SuperscriptBox["t", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}]]}], "+", 
       RowBox[{
        SuperscriptBox["m4", "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}]]}], "-", 
       RowBox[{"s", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}]]}], "+", 
       RowBox[{"t", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}]]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m1", "2"]}], " ", 
        SuperscriptBox["m3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m4", "2"], " ", "t"}], "+", 
       RowBox[{"s", " ", "t"}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}]}]], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "x"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "x"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m2", "2"], " ", "s", " ", "x"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
       RowBox[{"2", " ", "s", " ", "t", " ", "x"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox["2"], " ", 
     SuperscriptBox["m1", "2"], " ", "m3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m1", "2"]}], " ", 
        SuperscriptBox["m3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", "s"}], "-", 
       RowBox[{
        SuperscriptBox["m4", "2"], " ", "t"}], "+", 
       RowBox[{"s", " ", "t"}]}], ")"}], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["m1", "4"], " ", 
        SuperscriptBox["m3", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "4"], " ", 
        SuperscriptBox["m4", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"]}]}]], " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "s"}], "-", 
        RowBox[{
         SuperscriptBox["m2", "4"], " ", 
         SuperscriptBox["m4", "2"], " ", "s"}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "t"}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "4"], " ", "t"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["s", "2"], " ", "t"}], "-", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "s", " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", "s", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]]}], "+", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "t", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", "s"}], "+", 
       RowBox[{
        SuperscriptBox["m4", "2"], " ", "t"}], "-", 
       RowBox[{"s", " ", "t"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["m1", "4"], " ", 
        SuperscriptBox["m3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m3", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "4"], " ", 
        SuperscriptBox["m4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", "s"}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "s"}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "s"}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "t"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "t"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", "s", " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", "t"}], "-", 
       RowBox[{"s", " ", 
        SuperscriptBox["t", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}]]}], "+", 
       RowBox[{
        SuperscriptBox["m4", "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}]]}], "-", 
       RowBox[{"s", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}]]}], "+", 
       RowBox[{"t", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}]]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "t"}], "-", 
       RowBox[{
        SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
       RowBox[{
        SuperscriptBox["m3", "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "s", " ", "x"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m3", "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}]], " ", "x"}], "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", "m3", " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s"}], "-", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "2"], " ", "s"}], "+", 
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "t"}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "4"], " ", "t"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["s", "2"], " ", "t"}], "-", 
           RowBox[{
            SuperscriptBox["m4", "2"], " ", "s", " ", 
            SuperscriptBox["t", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", "s", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["m4", "2"], " ", "t", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}]}]]}]}], ")"}]}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m3", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "x"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}]]}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox["2"], " ", 
     SuperscriptBox["m1", "2"], " ", "m3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m1", "2"]}], " ", 
        SuperscriptBox["m3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", "s"}], "-", 
       RowBox[{
        SuperscriptBox["m4", "2"], " ", "t"}], "+", 
       RowBox[{"s", " ", "t"}]}], ")"}], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["m1", "4"], " ", 
        SuperscriptBox["m3", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "4"], " ", 
        SuperscriptBox["m4", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"]}]}]], " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "s"}], "-", 
        RowBox[{
         SuperscriptBox["m2", "4"], " ", 
         SuperscriptBox["m4", "2"], " ", "s"}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "t"}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "4"], " ", "t"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["s", "2"], " ", "t"}], "-", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "s", " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", "s", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]]}], "+", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "t", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m1", "4"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "4"], " ", 
        SuperscriptBox["m4", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["m1", "4"], " ", 
        SuperscriptBox["m3", "2"], " ", "s"}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "s"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "s"}], "-", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["s", "2"], " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m4", "2"], "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "5"]}], " ", 
              SuperscriptBox["m3", "6"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["m4", "4"]}], "-", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "6"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{"2", " ", "m1", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "4"], " ", "s", " ", "t"}], "-", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m1", "5"], " ", 
              SuperscriptBox["m3", "6"], " ", 
              SuperscriptBox["m4", "2"], " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["m4", "4"], " ", "x"}], "+", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "6"], " ", "x"}], "+", 
             RowBox[{
              SuperscriptBox["m1", "5"], " ", 
              SuperscriptBox["m3", "6"], " ", "s", " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "x"}], "+", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "4"], " ", "s", " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t", " ", "x"}], "-", 
             RowBox[{"2", " ", "m1", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "4"], " ", "s", " ", "t", " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["s", "2"], " ", "t", " ", "x"}], "-", 
             RowBox[{"2", " ", "m1", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", 
              SuperscriptBox["s", "2"], " ", "t", " ", "x"}], "+", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"], " ", "x"}], "+", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["s", "3"], " ", 
              SuperscriptBox["t", "2"], " ", "x"}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"m3", " ", "m4", " ", 
           SqrtBox["s"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "4"]}], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "4"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m4", "4"]}], "-", 
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "2"], " ", "s"}], "-", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s"}], "+", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["s", "2"], " ", "t"}], "-", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m4", "2"], " ", "x"}], "-", 
             RowBox[{"s", " ", "x"}]}], ")"}]}], ")"}]}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "m1", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m4", "2"], "-", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m3", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "x"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "2"], " ", "s"}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s"}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["s", "2"], " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m4", "2"], " ", "x"}], "-", 
            RowBox[{"s", " ", "x"}]}], ")"}]}], ")"}]}]}], "]"}]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["m1", "2"], " ", "m3", " ", "m4", " ", 
     SqrtBox["s"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m1", "4"], " ", 
        SuperscriptBox["m3", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "4"], " ", 
        SuperscriptBox["m4", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m1", "4"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "4"], " ", 
        SuperscriptBox["m4", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "4"], " ", 
        SuperscriptBox["m4", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["m1", "4"], " ", 
        SuperscriptBox["m3", "2"], " ", "t"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "-", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", "s", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m2", "2"]}], "+", "t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "5"]}], " ", 
              SuperscriptBox["m3", "6"], " ", "t"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["m4", "2"], " ", "t"}], "-", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "4"], " ", "t"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m3", "4"], " ", "s", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"2", " ", "m1", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", 
              SuperscriptBox["t", "2"]}], "-", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["m1", "5"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "6"], " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["m4", "2"], " ", "x"}], "+", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m2", "6"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "4"], " ", "x"}], "+", 
             RowBox[{
              SuperscriptBox["m1", "5"], " ", 
              SuperscriptBox["m3", "6"], " ", "t", " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "+", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "4"], " ", "t", " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "4"], " ", "s", " ", "t", " ", "x"}], "-", 
             RowBox[{"2", " ", "m1", " ", 
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t", " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m3", "4"], " ", "s", " ", 
              SuperscriptBox["t", "2"], " ", "x"}], "-", 
             RowBox[{"2", " ", "m1", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", 
              SuperscriptBox["t", "2"], " ", "x"}], "+", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"], " ", "x"}], "+", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "3"], " ", "x"}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"m2", " ", "m3", " ", 
           SqrtBox["t"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "4"]}], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m4", "4"]}], "-", 
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "2"], " ", "t"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", "t"}], "-", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "t"}], "-", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", "s", " ", 
              SuperscriptBox["t", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "t"}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", "x"}], "+", 
             RowBox[{"t", " ", "x"}]}], ")"}]}], ")"}]}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "m1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m2", "2"]}], "+", "t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m3", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "x"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "2"], " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", "s", " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "t"}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", "x"}], "+", 
            RowBox[{"t", " ", "x"}]}], ")"}]}], ")"}]}]}], "]"}]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["m1", "2"], " ", "m2", " ", "m3", " ", 
     SqrtBox["t"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m1", "4"], " ", 
        SuperscriptBox["m3", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "4"], " ", 
        SuperscriptBox["m4", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", "s"}], "+", 
       RowBox[{
        SuperscriptBox["m4", "2"], " ", "t"}], "-", 
       RowBox[{"s", " ", "t"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "4"], " ", 
        SuperscriptBox["m3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m3", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "4"], " ", 
        SuperscriptBox["m4", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", "s"}], "-", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "s"}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "s"}], "-", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "t"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "t"}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "t"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", "s", " ", "t"}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "-", 
       RowBox[{
        SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", "t"}], "+", 
       RowBox[{"s", " ", 
        SuperscriptBox["t", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}]]}], "+", 
       RowBox[{
        SuperscriptBox["m4", "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}]]}], "-", 
       RowBox[{"s", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}]]}], "+", 
       RowBox[{"t", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}]]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["2"], " ", "m1", " ", "m3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", "s"}], "+", 
             RowBox[{
              SuperscriptBox["m4", "2"], " ", "t"}], "-", 
             RowBox[{"s", " ", "t"}]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m4", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"]}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m4", "2"], " ", "t"}], "-", 
             RowBox[{"s", " ", "t"}], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m4", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["t", "2"]}]}]], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m2", "2"], " ", "s", " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["m2", "4"], " ", 
                 SuperscriptBox["m4", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                RowBox[{
                 SuperscriptBox["s", "2"], " ", 
                 SuperscriptBox["t", "2"]}]}]], " ", "x"}]}], ")"}]}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", "s"}], "+", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", "s"}], "+", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s"}], "+", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", "t"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "t"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", "t"}], "-", 
             RowBox[{"s", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["m2", "4"], " ", 
                 SuperscriptBox["m4", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                RowBox[{
                 SuperscriptBox["s", "2"], " ", 
                 SuperscriptBox["t", "2"]}]}]]}], "-", 
             RowBox[{
              SuperscriptBox["m4", "2"], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["m2", "4"], " ", 
                 SuperscriptBox["m4", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                RowBox[{
                 SuperscriptBox["s", "2"], " ", 
                 SuperscriptBox["t", "2"]}]}]]}], "+", 
             RowBox[{"s", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["m2", "4"], " ", 
                 SuperscriptBox["m4", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                RowBox[{
                 SuperscriptBox["s", "2"], " ", 
                 SuperscriptBox["t", "2"]}]}]]}], "-", 
             RowBox[{"t", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["m2", "4"], " ", 
                 SuperscriptBox["m4", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                RowBox[{
                 SuperscriptBox["s", "2"], " ", 
                 SuperscriptBox["t", "2"]}]}]]}]}], ")"}], " ", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m1", "2"]}], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "s"}], "+", 
              RowBox[{
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "2"], " ", "s"}], "-", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "4"], " ", "t"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["s", "2"], " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["m4", "2"], " ", "s", " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", "s", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["m2", "4"], " ", 
                  SuperscriptBox["m4", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["t", "2"]}]}]]}], "+", 
              RowBox[{
               SuperscriptBox["m4", "2"], " ", "t", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["m2", "4"], " ", 
                  SuperscriptBox["m4", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["t", "2"]}]}]]}]}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "2"]}], " ", 
              SuperscriptBox["m3", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m4", "2"], " ", "t"}], "+", 
             RowBox[{"s", " ", "t"}], "-", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m4", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["t", "2"]}]}]], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "x"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m2", "2"], " ", "s", " ", "x"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
             RowBox[{"2", " ", "s", " ", "t", " ", "x"}]}], ")"}]}], 
          ")"}]}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", "m1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m1", "2"]}], " ", 
             SuperscriptBox["m3", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", "s"}], "-", 
            RowBox[{
             SuperscriptBox["m4", "2"], " ", "t"}], "+", 
            RowBox[{"s", " ", "t"}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m3", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "x"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", "s"}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s"}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s"}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "t"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "t"}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", "t"}], "+", 
            RowBox[{"s", " ", 
             SuperscriptBox["t", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m4", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["t", "2"]}]}]]}], "+", 
            RowBox[{
             SuperscriptBox["m4", "2"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m4", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["t", "2"]}]}]]}], "-", 
            RowBox[{"s", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m4", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["t", "2"]}]}]]}], "+", 
            RowBox[{"t", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m4", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["t", "2"]}]}]]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m1", "2"]}], " ", 
             SuperscriptBox["m3", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m4", "2"], " ", "t"}], "+", 
            RowBox[{"s", " ", "t"}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}]}]], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", "s"}], "+", 
               RowBox[{
                SuperscriptBox["m4", "2"], " ", "t"}], "-", 
               RowBox[{"s", " ", "t"}]}], ")"}], " ", "x"}]}], ")"}]}], 
         ")"}]}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox["2"], " ", 
     SuperscriptBox["m1", "2"], " ", "m3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m1", "2"]}], " ", 
        SuperscriptBox["m3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", "s"}], "-", 
       RowBox[{
        SuperscriptBox["m4", "2"], " ", "t"}], "+", 
       RowBox[{"s", " ", "t"}]}], ")"}], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["m1", "4"], " ", 
        SuperscriptBox["m3", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", 
        SuperscriptBox["m4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "4"], " ", 
        SuperscriptBox["m4", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"]}]}]], " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m1", "2"]}], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "s"}], "+", 
        RowBox[{
         SuperscriptBox["m2", "4"], " ", 
         SuperscriptBox["m4", "2"], " ", "s"}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "4"], " ", "t"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["s", "2"], " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "s", " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", "s", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]]}], "+", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "t", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.547926691130103*^9, {3.547926733718178*^9, 3.5479267588498216`*^9}, {
   3.5479689423512487`*^9, 3.54796894888766*^9}, 3.547969019961384*^9, 
   3.547969076495883*^9, {3.5479692681110168`*^9, 3.5479692914486575`*^9}, 
   3.548763779010367*^9}]
}, Open  ]],

Cell["\<\
Let f[x] be the indefinite integral above:\
\>", "Text",
 CellChangeTimes->{{3.5487638388520713`*^9, 3.548763871378128*^9}, {
  3.548763965290292*^9, 3.5487639853831263`*^9}, {3.548764770940844*^9, 
  3.5487647825784645`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m1", "4"]}], " ", 
               SuperscriptBox["m3", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s"}], "+", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", "t"}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
              RowBox[{"s", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    SuperscriptBox["m4", "2"], "-", 
                    RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "s"}], "+", 
                 RowBox[{"s", " ", "t"}], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m1", "4"], " ", 
                    SuperscriptBox["m3", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m1", "2"], " ", 
                    SuperscriptBox["m3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], ")"}]}]}], ")"}],
             " ", 
            RowBox[{"ArcTan", "[", 
             FractionBox[
              RowBox[{
               SqrtBox["2"], " ", "m2", " ", 
               SqrtBox["s"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}]]}]]}], 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}], "-", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m1", "4"], " ", 
                   SuperscriptBox["m3", "4"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m1", "2"], " ", 
                   SuperscriptBox["m3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]]], "]"}]}], ")"}],
           "/", 
          RowBox[{"(", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "-", 
             RowBox[{"s", " ", "t"}], "-", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "-", 
                  RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "+", 
                  RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s"}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", "t"}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
              RowBox[{"s", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["m2", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    SuperscriptBox["m4", "2"], "-", 
                    RowBox[{"2", " ", "s"}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "s"}], "-", 
                 RowBox[{"s", " ", "t"}], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m1", "4"], " ", 
                    SuperscriptBox["m3", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m1", "2"], " ", 
                    SuperscriptBox["m3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], ")"}]}]}], ")"}],
             " ", 
            RowBox[{"ArcTan", "[", 
             FractionBox[
              RowBox[{
               SqrtBox["2"], " ", "m2", " ", 
               SqrtBox["s"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}]]}]]}], 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}], "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m1", "4"], " ", 
                   SuperscriptBox["m3", "4"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m1", "2"], " ", 
                   SuperscriptBox["m3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]]], "]"}]}], ")"}],
           "/", 
          RowBox[{"(", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "-", 
             RowBox[{"s", " ", "t"}], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "-", 
                  RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "+", 
                  RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]], ")"}]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m1", "2"], " ", "m2", " ", 
       SqrtBox["s"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "4"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{"s", " ", "t"}]}], ")"}]}]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m3", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]], " ", 
      SqrtBox["x"], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SqrtBox["s"], " ", 
         SqrtBox["x"]}], 
        RowBox[{"m4", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}]]}]], "]"}]}], 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", "m4", " ", 
      SqrtBox["s"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m3", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]], " ", 
      SqrtBox["x"], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{"m2", " ", 
         SqrtBox["x"]}], 
        RowBox[{
         SqrtBox["t"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}]]}]], "]"}]}], 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", "m2", " ", 
      SqrtBox["t"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m3", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m1", "4"]}], " ", 
          SuperscriptBox["m3", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "t"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", "s", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{"s", " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "2"], " ", "x"}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "x"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "x"}], "+", 
         RowBox[{
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "2"], " ", "x"}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "x"}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "4"], " ", "x"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", "s", " ", "x"}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s", " ", "x"}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s", " ", "x"}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "t", " ", "x"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", "s", " ", "t", " ", "x"}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", "s", " ", "t", " ", "x"}], "-", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "s", " ", "t", " ", "x"}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", "t", " ", "x"}], "+", 
         RowBox[{"s", " ", 
          SuperscriptBox["t", "2"], " ", "x"}]}], ")"}], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["m4", "2"]}], " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "x"}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "x"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
          RowBox[{"s", " ", "t", " ", "x"}], "-", 
          RowBox[{
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", "s", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", "t", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"s", " ", "t", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}], " ", 
       RowBox[{"ArcTanh", "[", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"m1", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m3", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}]]}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m4", "2"]}], " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", "x"}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "x"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
             RowBox[{"s", " ", "t", " ", "x"}], "-", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", 
              SuperscriptBox["x", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", "s", " ", 
              SuperscriptBox["x", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m4", "2"], " ", "t", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"s", " ", "t", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], ")"}]}], "]"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"m1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "x"}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "x"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "+", 
         RowBox[{"s", " ", "t", " ", "x"}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", "s", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "t", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"s", " ", "t", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", "s"}], "+", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "t"}], "-", 
         RowBox[{"s", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", "s"}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s"}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s"}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "t"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", "s", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", "t"}], "-", 
         RowBox[{"s", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}], "-", 
         RowBox[{"s", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}], "+", 
         RowBox[{"t", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m1", "2"]}], " ", 
          SuperscriptBox["m3", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m4", "2"], " ", "t"}], "+", 
         RowBox[{"s", " ", "t"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "x"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "x"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m2", "2"], " ", "s", " ", "x"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
         RowBox[{"2", " ", "s", " ", "t", " ", "x"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox["m1", "2"], " ", "m3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m1", "2"]}], " ", 
          SuperscriptBox["m3", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", "s"}], "-", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "t"}], "+", 
         RowBox[{"s", " ", "t"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}]}]], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "s"}], "-", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "2"], " ", "s"}], "+", 
          RowBox[{
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "t"}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "4"], " ", "t"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["s", "2"], " ", "t"}], "-", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", "s", " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", "s", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m4", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"]}]}]]}], "+", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", "t", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m4", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"]}]}]]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", "s"}], "+", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "t"}], "-", 
         RowBox[{"s", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", "s"}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s"}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s"}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "t"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", "s", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", "t"}], "-", 
         RowBox[{"s", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}], "-", 
         RowBox[{"s", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}], "+", 
         RowBox[{"t", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["m3", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s", " ", "x"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m3", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]], " ", "x"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox["2"], " ", "m3", " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", "s"}], "-", 
             RowBox[{
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m4", "2"], " ", "s"}], "+", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "t"}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "4"], " ", "t"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["s", "2"], " ", "t"}], "-", 
             RowBox[{
              SuperscriptBox["m4", "2"], " ", "s", " ", 
              SuperscriptBox["t", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", "s", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["m2", "4"], " ", 
                 SuperscriptBox["m4", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                RowBox[{
                 SuperscriptBox["s", "2"], " ", 
                 SuperscriptBox["t", "2"]}]}]]}], "+", 
             RowBox[{
              SuperscriptBox["m4", "2"], " ", "t", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["m2", "4"], " ", 
                 SuperscriptBox["m4", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                RowBox[{
                 SuperscriptBox["s", "2"], " ", 
                 SuperscriptBox["t", "2"]}]}]]}]}], ")"}]}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m3", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "x"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox["m1", "2"], " ", "m3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m1", "2"]}], " ", 
          SuperscriptBox["m3", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", "s"}], "-", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "t"}], "+", 
         RowBox[{"s", " ", "t"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}]}]], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "s"}], "-", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "2"], " ", "s"}], "+", 
          RowBox[{
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "t"}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "4"], " ", "t"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["s", "2"], " ", "t"}], "-", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", "s", " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", "s", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m4", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"]}]}]]}], "+", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", "t", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m4", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"]}]}]]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "2"], " ", "s"}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s"}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["s", "2"], " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m4", "2"], "-", "s"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["m1", "5"]}], " ", 
                SuperscriptBox["m3", "6"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "3"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "4"], " ", 
                SuperscriptBox["m4", "4"]}], "-", 
               RowBox[{"m1", " ", 
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "6"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "3"], " ", 
                SuperscriptBox["m3", "4"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
               RowBox[{"2", " ", "m1", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "4"], " ", "s", " ", "t"}], "-", 
               RowBox[{"m1", " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", 
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["t", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m1", "5"], " ", 
                SuperscriptBox["m3", "6"], " ", 
                SuperscriptBox["m4", "2"], " ", "x"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "3"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "4"], " ", 
                SuperscriptBox["m4", "4"], " ", "x"}], "+", 
               RowBox[{"m1", " ", 
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "6"], " ", "x"}], "+", 
               RowBox[{
                SuperscriptBox["m1", "5"], " ", 
                SuperscriptBox["m3", "6"], " ", "s", " ", "x"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "3"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "4"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "x"}], "+", 
               RowBox[{"m1", " ", 
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "4"], " ", "s", " ", "x"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "3"], " ", 
                SuperscriptBox["m3", "4"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "t", " ", "x"}], 
               "-", 
               RowBox[{"2", " ", "m1", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "4"], " ", "s", " ", "t", " ", "x"}], 
               "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "3"], " ", 
                SuperscriptBox["m3", "4"], " ", 
                SuperscriptBox["s", "2"], " ", "t", " ", "x"}], "-", 
               RowBox[{"2", " ", "m1", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", 
                SuperscriptBox["s", "2"], " ", "t", " ", "x"}], "+", 
               RowBox[{"m1", " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", 
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["t", "2"], " ", "x"}], "+", 
               RowBox[{"m1", " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["s", "3"], " ", 
                SuperscriptBox["t", "2"], " ", "x"}]}], ")"}]}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"m3", " ", "m4", " ", 
            SqrtBox["s"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m1", "4"]}], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "4"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "4"]}], "-", 
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "2"], " ", "s"}], "-", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s"}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["s", "2"], " ", "t"}], "-", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m4", "2"], " ", "x"}], "-", 
              RowBox[{"s", " ", "x"}]}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "m1", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m4", "2"], "-", "s"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m3", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}]]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "2"], " ", "s"}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s"}], "-", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["s", "2"], " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m4", "2"], " ", "x"}], "-", 
              RowBox[{"s", " ", "x"}]}], ")"}]}], ")"}]}]}], "]"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m1", "2"], " ", "m3", " ", "m4", " ", 
       SqrtBox["s"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "2"], " ", "t"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", "s", " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m2", "2"]}], "+", "t"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["m1", "5"]}], " ", 
                SuperscriptBox["m3", "6"], " ", "t"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "3"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "4"], " ", 
                SuperscriptBox["m4", "2"], " ", "t"}], "-", 
               RowBox[{"m1", " ", 
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "4"], " ", "t"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "3"], " ", 
                SuperscriptBox["m3", "4"], " ", "s", " ", 
                SuperscriptBox["t", "2"]}], "+", 
               RowBox[{"2", " ", "m1", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", 
                SuperscriptBox["t", "2"]}], "-", 
               RowBox[{"m1", " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["t", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["m1", "5"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "6"], " ", "x"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "3"], " ", 
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m3", "4"], " ", 
                SuperscriptBox["m4", "2"], " ", "x"}], "+", 
               RowBox[{"m1", " ", 
                SuperscriptBox["m2", "6"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "4"], " ", "x"}], "+", 
               RowBox[{
                SuperscriptBox["m1", "5"], " ", 
                SuperscriptBox["m3", "6"], " ", "t", " ", "x"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "3"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "4"], " ", 
                SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "+", 
               RowBox[{"m1", " ", 
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "4"], " ", "t", " ", "x"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "3"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "4"], " ", "s", " ", "t", " ", "x"}], 
               "-", 
               RowBox[{"2", " ", "m1", " ", 
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "t", " ", "x"}], 
               "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "3"], " ", 
                SuperscriptBox["m3", "4"], " ", "s", " ", 
                SuperscriptBox["t", "2"], " ", "x"}], "-", 
               RowBox[{"2", " ", "m1", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", 
                SuperscriptBox["t", "2"], " ", "x"}], "+", 
               RowBox[{"m1", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["t", "2"], " ", "x"}], "+", 
               RowBox[{"m1", " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["t", "3"], " ", "x"}]}], ")"}]}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"m2", " ", "m3", " ", 
            SqrtBox["t"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m1", "4"]}], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "4"]}], "-", 
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "2"], " ", "t"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "t"}], "-", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "t"}], "-", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", "s", " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "t"}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", "x"}], "+", 
              RowBox[{"t", " ", "x"}]}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "m1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m2", "2"]}], "+", "t"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m3", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}]]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "2"], " ", "t"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", "s", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "t"}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", "x"}], "+", 
              RowBox[{"t", " ", "x"}]}], ")"}]}], ")"}]}]}], "]"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m1", "2"], " ", "m2", " ", "m3", " ", 
       SqrtBox["t"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", "s"}], "+", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "t"}], "-", 
         RowBox[{"s", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", "s"}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s"}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s"}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "t"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", "t"}], "+", 
         RowBox[{"s", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}], "-", 
         RowBox[{"s", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}], "+", 
         RowBox[{"t", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"], " ", "m1", " ", "m3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", "s"}], "+", 
               RowBox[{
                SuperscriptBox["m4", "2"], " ", "t"}], "-", 
               RowBox[{"s", " ", "t"}]}], ")"}], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m4", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["t", "2"]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m4", "2"], " ", "t"}], "-", 
               RowBox[{"s", " ", "t"}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["m2", "4"], " ", 
                  SuperscriptBox["m4", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["t", "2"]}]}]], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m2", "2"], " ", "s", " ", "x"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m1", "4"], " ", 
                   SuperscriptBox["m3", "4"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m1", "2"], " ", 
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m3", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["m2", "4"], " ", 
                   SuperscriptBox["m4", "4"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m1", "2"], " ", 
                   SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                  RowBox[{
                   SuperscriptBox["s", "2"], " ", 
                   SuperscriptBox["t", "2"]}]}]], " ", "x"}]}], ")"}]}], 
            ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", "s"}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "s"}], "+", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s"}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "t"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "t"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", "t"}], "-", 
              RowBox[{"s", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["m2", "4"], " ", 
                  SuperscriptBox["m4", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["t", "2"]}]}]]}], "-", 
              RowBox[{
               SuperscriptBox["m4", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["m2", "4"], " ", 
                  SuperscriptBox["m4", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["t", "2"]}]}]]}], "+", 
              RowBox[{"s", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["m2", "4"], " ", 
                  SuperscriptBox["m4", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["t", "2"]}]}]]}], "-", 
              RowBox[{"t", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["m2", "4"], " ", 
                  SuperscriptBox["m4", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["t", "2"]}]}]]}]}], ")"}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["m1", "2"]}], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", "s"}], "+", 
               RowBox[{
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m4", "2"], " ", "s"}], "-", 
               RowBox[{
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "4"], " ", "t"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["s", "2"], " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["m4", "2"], " ", "s", " ", 
                SuperscriptBox["t", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", "s", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m1", "4"], " ", 
                   SuperscriptBox["m3", "4"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m1", "2"], " ", 
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m3", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["m2", "4"], " ", 
                   SuperscriptBox["m4", "4"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m1", "2"], " ", 
                   SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                  RowBox[{
                   SuperscriptBox["s", "2"], " ", 
                   SuperscriptBox["t", "2"]}]}]]}], "+", 
               RowBox[{
                SuperscriptBox["m4", "2"], " ", "t", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m1", "4"], " ", 
                   SuperscriptBox["m3", "4"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m1", "2"], " ", 
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m3", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["m2", "4"], " ", 
                   SuperscriptBox["m4", "4"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m1", "2"], " ", 
                   SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                  RowBox[{
                   SuperscriptBox["s", "2"], " ", 
                   SuperscriptBox["t", "2"]}]}]]}]}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m1", "2"]}], " ", 
               SuperscriptBox["m3", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m4", "2"], " ", "t"}], "+", 
              RowBox[{"s", " ", "t"}], "-", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["m2", "4"], " ", 
                 SuperscriptBox["m4", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                RowBox[{
                 SuperscriptBox["s", "2"], " ", 
                 SuperscriptBox["t", "2"]}]}]], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "x"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "x"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m2", "2"], " ", "s", " ", "x"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
              RowBox[{"2", " ", "s", " ", "t", " ", "x"}]}], ")"}]}], ")"}]}],
          "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", " ", "m1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m1", "2"]}], " ", 
               SuperscriptBox["m3", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", "s"}], "-", 
              RowBox[{
               SuperscriptBox["m4", "2"], " ", "t"}], "+", 
              RowBox[{"s", " ", "t"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}]}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m3", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}]]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", "s"}], "-", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "s"}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s"}], "-", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "t"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "t"}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "t"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{
               SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", "t"}], "+", 
              RowBox[{"s", " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["m2", "4"], " ", 
                  SuperscriptBox["m4", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["t", "2"]}]}]]}], "+", 
              RowBox[{
               SuperscriptBox["m4", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["m2", "4"], " ", 
                  SuperscriptBox["m4", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["t", "2"]}]}]]}], "-", 
              RowBox[{"s", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["m2", "4"], " ", 
                  SuperscriptBox["m4", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["t", "2"]}]}]]}], "+", 
              RowBox[{"t", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["m2", "4"], " ", 
                  SuperscriptBox["m4", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["t", "2"]}]}]]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m1", "2"]}], " ", 
               SuperscriptBox["m3", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m4", "2"], " ", "t"}], "+", 
              RowBox[{"s", " ", "t"}], "-", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["m2", "4"], " ", 
                 SuperscriptBox["m4", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                RowBox[{
                 SuperscriptBox["s", "2"], " ", 
                 SuperscriptBox["t", "2"]}]}]], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", "s"}], "+", 
                 RowBox[{
                  SuperscriptBox["m4", "2"], " ", "t"}], "-", 
                 RowBox[{"s", " ", "t"}]}], ")"}], " ", "x"}]}], ")"}]}], 
           ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox["m1", "2"], " ", "m3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m1", "2"]}], " ", 
          SuperscriptBox["m3", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", "s"}], "-", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "t"}], "+", 
         RowBox[{"s", " ", "t"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}]}]], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["m1", "2"]}], " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", "s"}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "2"], " ", "s"}], "-", 
          RowBox[{
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "4"], " ", "t"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["s", "2"], " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", "s", " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", "s", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m4", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"]}]}]]}], "+", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", "t", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m4", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"]}]}]]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5486628603979464`*^9, 3.548662874313171*^9}, {
  3.5486772325829697`*^9, 3.548677236701377*^9}, {3.5487638282752523`*^9, 
  3.5487638294608545`*^9}}],

Cell[TextData[{
 "Need to evaluate f[1]-f[0]. We will need to simplify f[x] so that ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " can do this. Will now define g[x]= \
g0[x]+g1[x]+g2[x]+g3[x]+g4[x]+g5[x]+g6[x]+g7[x] such that g[1]=f[1] and \
g[0]=f[0]:"
}], "Text",
 CellChangeTimes->{{3.548763995757145*^9, 3.5487641250345697`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"g0", "[", "x_", "]"}], ":=", 
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m1", "4"]}], " ", 
             SuperscriptBox["m3", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s"}], "+", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", "t"}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "-", 
                  RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "+", 
                  RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
            RowBox[{"s", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "-", 
                  RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "+", 
                  RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m3", "2"], "+", 
                  SuperscriptBox["m4", "2"], "-", 
                  RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m3", "2"], " ", "s"}], "+", 
               RowBox[{"s", " ", "t"}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], ")"}]}]}], ")"}],
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "Pi"}], " ", 
            RowBox[{"x", " ", "/", "2"}]}], "  ", ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "-", 
           RowBox[{"s", " ", "t"}], "-", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s"}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", "t"}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "-", 
                  RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "+", 
                  RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
            RowBox[{"s", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "-", 
                  RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "+", 
                  RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["m2", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m3", "2"], "+", 
                  SuperscriptBox["m4", "2"], "-", 
                  RowBox[{"2", " ", "s"}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["m3", "2"], " ", "s"}], "-", 
               RowBox[{"s", " ", "t"}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], ")"}]}]}], ")"}],
           " ", "Pi", " ", 
          RowBox[{"x", " ", "/", "2"}]}], "  ", ")"}], "/", 
        RowBox[{"(", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "-", 
           RowBox[{"s", " ", "t"}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]], ")"}]}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m1", "2"], " ", "m2", " ", 
       SqrtBox["s"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "4"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{"s", " ", "t"}]}], ")"}]}]}]], " ", 
       SqrtBox[
        RowBox[{"-", 
         SuperscriptBox["m3", "2"], " "}]]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g1", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"Pi", " ", "I", " ", "x"}], 
      RowBox[{
       SuperscriptBox["m1", "2"], " ", "m4", " ", 
       SqrtBox["s"], " ", 
       SqrtBox[
        RowBox[{"-", 
         SuperscriptBox["m3", "2"], " "}]]}]]}], "-", 
    FractionBox[
     RowBox[{"Pi", " ", "I", " ", "x"}], 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", "m2", " ", 
      SqrtBox["t"], " ", " ", 
      SqrtBox[
       RowBox[{"-", 
        SuperscriptBox["m3", "2"], " "}]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g2", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m1", "4"]}], " ", 
         SuperscriptBox["m3", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "t"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", "s", " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{"s", " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox["m3", "2"], " ", "x"}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "x"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "x"}], "+", 
        RowBox[{
         SuperscriptBox["m2", "4"], " ", 
         SuperscriptBox["m4", "2"], " ", "x"}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "x"}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "4"], " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", "s", " ", "x"}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "s", " ", "x"}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "s", " ", "x"}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "t", " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", "s", " ", "t", " ", "x"}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", "s", " ", "t", " ", "x"}], "-", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "s", " ", "t", " ", "x"}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", "t", " ", "x"}], "+", 
        RowBox[{"s", " ", 
         SuperscriptBox["t", "2"], " ", "x"}]}], ")"}], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m4", "2"]}], " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "x"}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "x"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
         RowBox[{"s", " ", "t", " ", "x"}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", "s", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "t", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"s", " ", "t", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], " ", "Pi", " ", 
      RowBox[{"I", " ", "/", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"m1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox["m3", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "4"], " ", 
         SuperscriptBox["m4", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "t"}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "x"}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "x"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "+", 
        RowBox[{"s", " ", "t", " ", "x"}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", "s", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "t", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"s", " ", "t", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g3", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", "s"}], "+", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "t"}], "-", 
         RowBox[{"s", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", "s"}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s"}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s"}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "t"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", "s", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", "t"}], "-", 
         RowBox[{"s", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}], "-", 
         RowBox[{"s", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}], "+", 
         RowBox[{"t", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}]}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m1", "2"]}], " ", 
          SuperscriptBox["m3", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m4", "2"], " ", "t"}], "+", 
         RowBox[{"s", " ", "t"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "x"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "x"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m2", "2"], " ", "s", " ", "x"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
         RowBox[{"2", " ", "s", " ", "t", " ", "x"}]}], "]"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["m1", "2"], " ", "m3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m1", "2"]}], " ", 
         SuperscriptBox["m3", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", "s"}], "-", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "t"}], "+", 
        RowBox[{"s", " ", "t"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox["m3", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "4"], " ", 
         SuperscriptBox["m4", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}]}]], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s"}], "-", 
         RowBox[{
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "2"], " ", "s"}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "4"], " ", "t"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["s", "2"], " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "s", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", "s", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "t", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g4", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", "s"}], "+", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "t"}], "-", 
        RowBox[{"s", " ", "t"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox["m3", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "4"], " ", 
         SuperscriptBox["m4", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", "s"}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "s"}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "s"}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "t"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "t"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", "s", " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", "t"}], "-", 
        RowBox[{"s", " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]]}], "+", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]]}], "-", 
        RowBox[{"s", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]]}], "+", 
        RowBox[{"t", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "4"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "t"}], "-", 
        RowBox[{
         SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{
         SuperscriptBox["m3", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "s", " ", "x"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m3", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]], " ", "x"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["m1", "2"], " ", "m3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m1", "2"]}], " ", 
         SuperscriptBox["m3", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", "s"}], "-", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "t"}], "+", 
        RowBox[{"s", " ", "t"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox["m3", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "4"], " ", 
         SuperscriptBox["m4", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}]}]], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s"}], "-", 
         RowBox[{
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "2"], " ", "s"}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "4"], " ", "t"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["s", "2"], " ", "t"}], "-", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "s", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", "s", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "t", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g5", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "4"], " ", 
         SuperscriptBox["m4", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox["m3", "2"], " ", "s"}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "s"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "s"}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["s", "2"], " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m4", "2"], "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "5"]}], " ", 
              SuperscriptBox["m3", "6"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["m4", "4"]}], "-", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "6"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{"2", " ", "m1", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "4"], " ", "s", " ", "t"}], "-", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m1", "5"], " ", 
              SuperscriptBox["m3", "6"], " ", 
              SuperscriptBox["m4", "2"], " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["m4", "4"], " ", "x"}], "+", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "6"], " ", "x"}], "+", 
             RowBox[{
              SuperscriptBox["m1", "5"], " ", 
              SuperscriptBox["m3", "6"], " ", "s", " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "x"}], "+", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "4"], " ", "s", " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t", " ", "x"}], "-", 
             RowBox[{"2", " ", "m1", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "4"], " ", "s", " ", "t", " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["s", "2"], " ", "t", " ", "x"}], "-", 
             RowBox[{"2", " ", "m1", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", 
              SuperscriptBox["s", "2"], " ", "t", " ", "x"}], "+", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"], " ", "x"}], "+", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["s", "3"], " ", 
              SuperscriptBox["t", "2"], " ", "x"}]}], ")"}]}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"m3", " ", "m4", " ", 
          SqrtBox["s"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m1", "4"]}], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "2"], " ", "s"}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s"}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["s", "2"], " ", "t"}], "-", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m4", "2"], " ", "x"}], "-", 
            RowBox[{"s", " ", "x"}]}], ")"}]}], ")"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", "m3", " ", "m4", " ", 
      SqrtBox["s"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox["m3", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "4"], " ", 
         SuperscriptBox["m4", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g6", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "4"], " ", 
         SuperscriptBox["m4", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "4"], " ", 
         SuperscriptBox["m4", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox["m3", "2"], " ", "t"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", "s", " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m2", "2"]}], "+", "t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "5"]}], " ", 
              SuperscriptBox["m3", "6"], " ", "t"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["m4", "2"], " ", "t"}], "-", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "4"], " ", "t"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m3", "4"], " ", "s", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"2", " ", "m1", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", 
              SuperscriptBox["t", "2"]}], "-", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["m1", "5"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "6"], " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["m4", "2"], " ", "x"}], "+", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m2", "6"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "4"], " ", "x"}], "+", 
             RowBox[{
              SuperscriptBox["m1", "5"], " ", 
              SuperscriptBox["m3", "6"], " ", "t", " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "4"], " ", 
              SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "+", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "4"], " ", "t", " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "4"], " ", "s", " ", "t", " ", "x"}], "-", 
             RowBox[{"2", " ", "m1", " ", 
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t", " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m3", "4"], " ", "s", " ", 
              SuperscriptBox["t", "2"], " ", "x"}], "-", 
             RowBox[{"2", " ", "m1", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", 
              SuperscriptBox["t", "2"], " ", "x"}], "+", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"], " ", "x"}], "+", 
             RowBox[{"m1", " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "3"], " ", "x"}]}], ")"}]}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"m2", " ", "m3", " ", 
          SqrtBox["t"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m1", "4"]}], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "2"], " ", "t"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "t"}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "t"}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", "s", " ", 
             SuperscriptBox["t", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "t"}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", "x"}], "+", 
            RowBox[{"t", " ", "x"}]}], ")"}]}], ")"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", "m2", " ", "m3", " ", 
      SqrtBox["t"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox["m3", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "4"], " ", 
         SuperscriptBox["m4", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g7", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", "s"}], "+", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "t"}], "-", 
        RowBox[{"s", " ", "t"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox["m3", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "4"], " ", 
         SuperscriptBox["m4", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", "s"}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "s"}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "s"}], "-", 
        RowBox[{
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "t"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "t"}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "t"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", "t"}], "+", 
        RowBox[{"s", " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]]}], "+", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]]}], "-", 
        RowBox[{"s", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]]}], "+", 
        RowBox[{"t", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox["m3", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            SuperscriptBox["m4", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}]}]]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["2"], " ", "m1", " ", "m3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", "s"}], "+", 
             RowBox[{
              SuperscriptBox["m4", "2"], " ", "t"}], "-", 
             RowBox[{"s", " ", "t"}]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m4", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"]}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m4", "2"], " ", "t"}], "-", 
             RowBox[{"s", " ", "t"}], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m4", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["t", "2"]}]}]], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m2", "2"], " ", "s", " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["m2", "4"], " ", 
                 SuperscriptBox["m4", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                RowBox[{
                 SuperscriptBox["s", "2"], " ", 
                 SuperscriptBox["t", "2"]}]}]], " ", "x"}]}], ")"}]}], 
          ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", "s"}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s"}], "+", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s"}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "t"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", "t"}], "-", 
            RowBox[{"s", " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m4", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["t", "2"]}]}]]}], "-", 
            RowBox[{
             SuperscriptBox["m4", "2"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m4", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["t", "2"]}]}]]}], "+", 
            RowBox[{"s", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m4", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["t", "2"]}]}]]}], "-", 
            RowBox[{"t", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m4", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["t", "2"]}]}]]}]}], ")"}], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "2"]}], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", "s"}], "+", 
             RowBox[{
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m4", "2"], " ", "s"}], "-", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "4"], " ", "t"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["s", "2"], " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["m4", "2"], " ", "s", " ", 
              SuperscriptBox["t", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", "s", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["m2", "4"], " ", 
                 SuperscriptBox["m4", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                RowBox[{
                 SuperscriptBox["s", "2"], " ", 
                 SuperscriptBox["t", "2"]}]}]]}], "+", 
             RowBox[{
              SuperscriptBox["m4", "2"], " ", "t", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["m2", "4"], " ", 
                 SuperscriptBox["m4", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                RowBox[{
                 SuperscriptBox["s", "2"], " ", 
                 SuperscriptBox["t", "2"]}]}]]}]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m1", "2"]}], " ", 
             SuperscriptBox["m3", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m4", "2"], " ", "t"}], "+", 
            RowBox[{"s", " ", "t"}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}]}]], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "x"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "x"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", "s", " ", "x"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m4", "2"], " ", "t", " ", "x"}], "-", 
            RowBox[{"2", " ", "s", " ", "t", " ", "x"}]}], ")"}]}], ")"}]}], 
       "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["m1", "2"], " ", "m3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m1", "2"]}], " ", 
         SuperscriptBox["m3", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", "s"}], "-", 
        RowBox[{
         SuperscriptBox["m4", "2"], " ", "t"}], "+", 
        RowBox[{"s", " ", "t"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox["m3", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", 
         SuperscriptBox["m4", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "4"], " ", 
         SuperscriptBox["m4", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}]}]], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m1", "2"]}], " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", "s"}], "+", 
         RowBox[{
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox["m4", "2"], " ", "s"}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "4"], " ", "t"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["s", "2"], " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "s", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m2", "2"], " ", "s", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox["m4", "2"], " ", "t", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", "s", " ", "t"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}]}]]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"g0", "[", "x", "]"}], "+", 
    RowBox[{"g1", "[", "x", "]"}], "+", 
    RowBox[{"g2", "[", "x", "]"}], "+", 
    RowBox[{"g3", "[", "x", "]"}], "+", 
    RowBox[{"g4", "[", "x", "]"}], "+", 
    RowBox[{"g5", "[", "x", "]"}], "+", 
    RowBox[{"g6", "[", "x", "]"}], "+", 
    RowBox[{"g7", "[", "x", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5483232954836187`*^9, 3.548323304282034*^9}, {
   3.5486118890422697`*^9, 3.548611946294369*^9}, {3.5486119824708323`*^9, 
   3.548611993219251*^9}, {3.5486125922502956`*^9, 3.5486126146987348`*^9}, {
   3.548612665258423*^9, 3.54861269215287*^9}, {3.5486128352363195`*^9, 
   3.5486129271516795`*^9}, {3.5486129586013346`*^9, 3.548612968725752*^9}, {
   3.5486130141998315`*^9, 3.548613049518293*^9}, {3.5486131645216937`*^9, 
   3.5486131657072954`*^9}, {3.5486132321010113`*^9, 
   3.5486132522874465`*^9}, {3.5486133029095345`*^9, 3.548613359054033*^9}, {
   3.5486133932648926`*^9, 3.5486134332945623`*^9}, {3.548613527128726*^9, 
   3.5486135275967264`*^9}, {3.548613608248867*^9, 3.5486138418748746`*^9}, {
   3.5486138893301573`*^9, 3.54861389092136*^9}, {3.5486139394374447`*^9, 
   3.548614116700554*^9}, {3.54861415485822*^9, 3.5486142283967485`*^9}, {
   3.5486143831178184`*^9, 3.5486144739099765`*^9}, {3.5486149957464867`*^9, 
   3.548615014591319*^9}, {3.5486150583961954`*^9, 3.5486152032736483`*^9}, {
   3.548615249714929*^9, 3.548615408024005*^9}, {3.5486200996547723`*^9, 
   3.5486202920187078`*^9}, 3.5486280476851835`*^9, {3.548662032286103*^9, 
   3.548662083906593*^9}, {3.5486634687522073`*^9, 3.5486634899682446`*^9}, {
   3.548663605080845*^9, 3.5486636104940543`*^9}, {3.548663654579731*^9, 
   3.5486636663109517`*^9}, {3.5486638152444115`*^9, 3.54866387188811*^9}, 
   3.548677256248211*^9, {3.5486774438853397`*^9, 3.548677444712141*^9}, {
   3.5486775056458473`*^9, 3.5486775104038553`*^9}, {3.5486777532494793`*^9, 
   3.548677776150319*^9}, 3.5486778512800503`*^9, {3.54867843615627*^9, 
   3.548678471895932*^9}, 3.5486785874297333`*^9, 3.548678678331092*^9, {
   3.548678747127212*^9, 3.5486787507308187`*^9}, {3.5486790051828623`*^9, 
   3.548679007928467*^9}, {3.548679722402197*^9, 3.548679723696999*^9}, {
   3.548679955779404*^9, 3.548679963407818*^9}, 3.54868003917715*^9, {
   3.5487644718047047`*^9, 3.548764516077582*^9}}],

Cell["\<\
Verify numerically that g[1]=f[1] and g[0]=f[0]:\
\>", "Text",
 CellChangeTimes->{{3.5487641368905907`*^9, 3.5487641660938416`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"m1", "=", "1"}], ";", 
  RowBox[{"m2", "=", "1.2"}], ";", 
  RowBox[{"m3", "=", "1.2"}], ";", 
  RowBox[{"m4", "=", "1.3"}], ";", 
  RowBox[{"s", "=", "1.4"}], ";", 
  RowBox[{"t", "=", "1.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "x", "]"}], "-", 
   RowBox[{"f", "[", "x", "]"}]}], "/.", 
  RowBox[{"x", "\[Rule]", " ", "0.00000000001"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "x", "]"}], "-", 
   RowBox[{"f", "[", "x", "]"}]}], "/.", 
  RowBox[{"x", "\[Rule]", " ", "0.99999999999"}]}]}], "Input",
 CellChangeTimes->{{3.5486629111292353`*^9, 3.5486630294866414`*^9}, {
  3.5486631137579885`*^9, 3.548663183973711*^9}, {3.548663520372697*^9, 
  3.5486635230715017`*^9}, {3.548764524844797*^9, 3.5487645368880177`*^9}}],

Cell[BoxData[
 RowBox[{"6.6322140294117204`*^-6", "-", 
  RowBox[{"1.5725865054605492`*^-11", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.5486631167843933`*^9, 3.548663184753712*^9}, 
   3.5486635236643033`*^9, 3.548663695295802*^9, {3.5486772664038286`*^9, 
   3.548677274406643*^9}, 3.5486775210898743`*^9, 3.548677794215151*^9, 
   3.5486778644152727`*^9, {3.5486784827535515`*^9, 3.5486784937671704`*^9}, 
   3.548678604324563*^9, {3.548678758593232*^9, 3.548678775394461*^9}, 
   3.5486788237077456`*^9, 3.548679609458*^9, 3.5486798418368053`*^9, {
   3.548680048412366*^9, 3.548680061859589*^9}, 3.5487638962289715`*^9, {
   3.548764528932004*^9, 3.5487645389160213`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "7.424611278061821`*^-6"}], "-", 
  RowBox[{"1.9791168703875428`*^-11", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.5486631167843933`*^9, 3.548663184753712*^9}, 
   3.5486635236643033`*^9, 3.548663695295802*^9, {3.5486772664038286`*^9, 
   3.548677274406643*^9}, 3.5486775210898743`*^9, 3.548677794215151*^9, 
   3.5486778644152727`*^9, {3.5486784827535515`*^9, 3.5486784937671704`*^9}, 
   3.548678604324563*^9, {3.548678758593232*^9, 3.548678775394461*^9}, 
   3.5486788237077456`*^9, 3.548679609458*^9, 3.5486798418368053`*^9, {
   3.548680048412366*^9, 3.548680061859589*^9}, 3.5487638962289715`*^9, {
   3.548764528932004*^9, 3.5487645389316216`*^9}}]
}, Open  ]],

Cell["\<\
Now compute g[1]-g[0] analytically. The 4m box integral is equal to -i/8\[Pi] \
times this expression.  \
\>", "Text",
 CellChangeTimes->{{3.5487641924890876`*^9, 3.548764212098322*^9}, {
  3.5487734933038473`*^9, 3.5487735200438843`*^9}, {3.548773594547989*^9, 
  3.5487736140520186`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"m1", ",", "m2", ",", "m3", ",", "m4", ",", "s", ",", "t"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "1", "]"}], "-", 
   RowBox[{"g", "[", "0", "]"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.5486284128818207`*^9, 3.548628426017043*^9}, {
  3.5487645502572412`*^9, 3.5487645598668585`*^9}, {3.548766793751749*^9, 
  3.5487668264026055`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["m1", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
      RowBox[{
       SqrtBox[
        RowBox[{"-", 
         SuperscriptBox["m3", "2"]}]], " ", "m4", " ", 
       SqrtBox["s"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
      RowBox[{"m2", " ", 
       SqrtBox[
        RowBox[{"-", 
         SuperscriptBox["m3", "2"]}]], " ", 
       SqrtBox["t"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "m1", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m2", "2"], "-", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{"s", " ", "t"}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m3", "2"], "+", 
               SuperscriptBox["m4", "2"], "-", 
               RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m3", "2"], "+", "t"}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m2", "2"]}], " ", "s"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "4"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{"s", " ", "t"}]}], ")"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "m1", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m4", "2"], "-", "t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{"s", " ", "t"}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["m4", "2"]}], "+", "s"}], ")"}], " ", "t"}], 
            "+", 
            RowBox[{
             SuperscriptBox["m3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m4", "2"], "+", "t"}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m4", "2"]}], " ", "t"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "4"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{"s", " ", "t"}]}], ")"}]}]}], ")"}]}]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SqrtBox["2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m4", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s"}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", "t"}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                   RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                   RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
             RowBox[{"s", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                   RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                   RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["m2", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m3", "2"], "+", 
                   SuperscriptBox["m4", "2"], "-", 
                   RowBox[{"2", " ", "s"}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["m3", "2"], " ", "s"}], "-", 
                RowBox[{"s", " ", "t"}], "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m1", "4"], " ", 
                   SuperscriptBox["m3", "4"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m1", "2"], " ", 
                   SuperscriptBox["m3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], ")"}]}]}], ")"}],
            "/", 
           RowBox[{"(", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "-", 
              RowBox[{"s", " ", "t"}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                   RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                   RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m2", "4"], " ", 
              SuperscriptBox["m4", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"], " ", "s"}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", "t"}], "+", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                   RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                   RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
             RowBox[{"s", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                   RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                   RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m3", "2"], "+", 
                   SuperscriptBox["m4", "2"], "-", 
                   RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["m3", "2"], " ", "s"}], "+", 
                RowBox[{"s", " ", "t"}], "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m1", "4"], " ", 
                   SuperscriptBox["m3", "4"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m1", "2"], " ", 
                   SuperscriptBox["m3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], ")"}]}]}], ")"}],
            "/", 
           RowBox[{"(", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"]}], "-", 
              RowBox[{"s", " ", "t"}], "-", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["m1", "4"], " ", 
                 SuperscriptBox["m3", "4"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                   RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                   RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"m2", " ", 
        SqrtBox[
         RowBox[{"-", 
          SuperscriptBox["m3", "2"]}]], " ", 
        SqrtBox["s"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "-", 
             RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SqrtBox["2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s"}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "t"}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", "t"}], "+", 
          RowBox[{"s", " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["m1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m3", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["m4", "2"]}], "+", "s"}], ")"}], " ", "t"}], 
             "+", 
             RowBox[{
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m4", "2"], "+", "s", "+", "t"}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
          RowBox[{"s", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
          RowBox[{"t", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["m3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m4", "2"], " ", "t"}], "-", 
            RowBox[{"s", " ", "t"}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "-", 
                 RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], ")"}]}], "]"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"m3", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "-", 
             RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{"s", " ", "t"}]}], ")"}]}]}]], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m2", "4"]}], " ", 
            SuperscriptBox["m4", "2"], " ", "s"}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "4"], " ", "t"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["s", "2"], " ", "t"}], "-", 
           RowBox[{
            SuperscriptBox["m4", "2"], " ", "s", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m2", "2"], " ", "s"}], "+", 
              RowBox[{
               SuperscriptBox["m4", "2"], " ", "t"}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", "s", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "-", 
                 RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["m4", "2"], " ", "t", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "-", 
                 RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SqrtBox["2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s"}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "t"}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", "t"}], "+", 
          RowBox[{"s", " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["m1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m3", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["m4", "2"]}], "+", "s"}], ")"}], " ", "t"}], 
             "+", 
             RowBox[{
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m4", "2"], "+", "s", "+", "t"}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
          RowBox[{"s", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
          RowBox[{"t", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m2", "2"], " ", "s"}], "-", 
          RowBox[{"s", " ", "t"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "-", 
               RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"m3", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "-", 
             RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{"s", " ", "t"}]}], ")"}]}]}]], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m2", "4"]}], " ", 
            SuperscriptBox["m4", "2"], " ", "s"}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "4"], " ", "t"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["s", "2"], " ", "t"}], "-", 
           RowBox[{
            SuperscriptBox["m4", "2"], " ", "s", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m2", "2"], " ", "s"}], "+", 
              RowBox[{
               SuperscriptBox["m4", "2"], " ", "t"}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", "s", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "-", 
                 RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["m4", "2"], " ", "t", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "-", 
                 RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SqrtBox["2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s"}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "t"}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", "t"}], "+", 
          RowBox[{"s", " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["m1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m3", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["m4", "2"]}], "+", "s"}], ")"}], " ", "t"}], 
             "+", 
             RowBox[{
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m4", "2"], "+", "s", "+", "t"}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
          RowBox[{"s", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
          RowBox[{"t", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["m3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m2", "2"], " ", "s"}], "-", 
            RowBox[{"s", " ", "t"}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "-", 
                 RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], ")"}]}], "]"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"m3", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "-", 
             RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{"s", " ", "t"}]}], ")"}]}]}]], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m2", "4"]}], " ", 
            SuperscriptBox["m4", "2"], " ", "s"}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "4"], " ", "t"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["s", "2"], " ", "t"}], "-", 
           RowBox[{
            SuperscriptBox["m4", "2"], " ", "s", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m2", "2"], " ", "s"}], "+", 
              RowBox[{
               SuperscriptBox["m4", "2"], " ", "t"}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", "s", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "-", 
                 RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["m4", "2"], " ", "t", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "-", 
                 RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SqrtBox["2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s"}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "t"}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", "t"}], "+", 
          RowBox[{"s", " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["m1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m3", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["m4", "2"]}], "+", "s"}], ")"}], " ", "t"}], 
             "+", 
             RowBox[{
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m4", "2"], "+", "s", "+", "t"}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
          RowBox[{"s", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
          RowBox[{"t", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["m1", "2"]}], " ", 
           SuperscriptBox["m3", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m4", "2"], " ", "t"}], "+", 
          RowBox[{"s", " ", "t"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "-", 
               RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"m3", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "-", 
             RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{"s", " ", "t"}]}], ")"}]}]}]], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m2", "4"]}], " ", 
            SuperscriptBox["m4", "2"], " ", "s"}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "4"], " ", "t"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["s", "2"], " ", "t"}], "-", 
           RowBox[{
            SuperscriptBox["m4", "2"], " ", "s", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m2", "2"], " ", "s"}], "+", 
              RowBox[{
               SuperscriptBox["m4", "2"], " ", "t"}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", "s", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "-", 
                 RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["m4", "2"], " ", "t", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "-", 
                 RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s"}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", "t"}], "-", 
          RowBox[{"s", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m3", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["m4", "2"]}], "+", "s"}], ")"}], " ", "t"}], 
             "+", 
             RowBox[{
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m4", "2"], "+", "s", "+", "t"}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
          RowBox[{"s", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
          RowBox[{"t", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"], " ", "m1", " ", "m3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m4", "2"], "-", "s"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], "-", "t"}], ")"}]}]}], ")"}], 
             " ", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "-", 
                  RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   SuperscriptBox["m4", "2"]}], "+", 
                  RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["m1", "4"], " ", 
                SuperscriptBox["m3", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m4", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s"}], "+", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
               RowBox[{
                SuperscriptBox["s", "2"], " ", "t"}], "-", 
               RowBox[{"s", " ", 
                SuperscriptBox["t", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["m4", "2"]}], "+", "s"}], ")"}], " ", 
                   "t"}], "+", 
                  RowBox[{
                   SuperscriptBox["m3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m4", "2"], "+", "s", "+", "t"}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m1", "4"], " ", 
                   SuperscriptBox["m3", "4"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m1", "2"], " ", 
                   SuperscriptBox["m3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
               RowBox[{
                SuperscriptBox["m4", "2"], " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m1", "4"], " ", 
                   SuperscriptBox["m3", "4"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m1", "2"], " ", 
                   SuperscriptBox["m3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
               RowBox[{"s", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m1", "4"], " ", 
                   SuperscriptBox["m3", "4"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m1", "2"], " ", 
                   SuperscriptBox["m3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
               RowBox[{"t", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m1", "4"], " ", 
                   SuperscriptBox["m3", "4"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m1", "2"], " ", 
                   SuperscriptBox["m3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]}], ")"}], " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "4"], " ", 
                 SuperscriptBox["m4", "2"], " ", "s"}], "+", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "4"], " ", "t"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["s", "2"], " ", "t"}], "+", 
                RowBox[{
                 SuperscriptBox["m4", "2"], " ", "s", " ", 
                 SuperscriptBox["t", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", "s"}], "+", 
                   RowBox[{
                    SuperscriptBox["m4", "2"], " ", "t"}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", "s", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m1", "4"], " ", 
                    SuperscriptBox["m3", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m1", "2"], " ", 
                    SuperscriptBox["m3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
                RowBox[{
                 SuperscriptBox["m4", "2"], " ", "t", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m1", "4"], " ", 
                    SuperscriptBox["m3", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m1", "2"], " ", 
                    SuperscriptBox["m3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]}], ")"}]}]}], 
            ")"}]}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"m3", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "-", 
             RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{"s", " ", "t"}]}], ")"}]}]}]], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "2"], " ", "s"}], "+", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "4"], " ", "t"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["s", "2"], " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["m4", "2"], " ", "s", " ", 
            SuperscriptBox["t", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m2", "2"], " ", "s"}], "+", 
              RowBox[{
               SuperscriptBox["m4", "2"], " ", "t"}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", "s", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "-", 
                 RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["m4", "2"], " ", "t", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "-", 
                 RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["m2", "4"], " ", 
           SuperscriptBox["m4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "s"}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SuperscriptBox["m4", "2"], " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", "t"}], "-", 
          RowBox[{"s", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m3", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["m4", "2"]}], "+", "s"}], ")"}], " ", "t"}], 
             "+", 
             RowBox[{
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m4", "2"], "+", "s", "+", "t"}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m2", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
          RowBox[{
           SuperscriptBox["m4", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
          RowBox[{"s", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
          RowBox[{"t", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["2"], " ", "m1", " ", "m3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m4", "2"], "-", "s"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m2", "2"], "-", "t"}], ")"}]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "-", 
                 RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "4"], " ", 
               SuperscriptBox["m4", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "s"}], "+", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["m4", "2"], " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", "s", " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "-", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", "t"}], "-", 
              RowBox[{"s", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["m4", "2"]}], "+", "s"}], ")"}], " ", 
                  "t"}], "+", 
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m4", "2"], "+", "s", "+", "t"}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
              RowBox[{
               SuperscriptBox["m4", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
              RowBox[{"s", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "-", 
              RowBox[{"t", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "4"], " ", 
                  SuperscriptBox["m3", "4"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["m3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]}], ")"}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m4", "2"], " ", "s"}], "+", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "4"], " ", "t"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["s", "2"], " ", "t"}], "+", 
               RowBox[{
                SuperscriptBox["m4", "2"], " ", "s", " ", 
                SuperscriptBox["t", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", "s"}], "+", 
                  RowBox[{
                   SuperscriptBox["m4", "2"], " ", "t"}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", "s", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m1", "4"], " ", 
                   SuperscriptBox["m3", "4"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m1", "2"], " ", 
                   SuperscriptBox["m3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
               RowBox[{
                SuperscriptBox["m4", "2"], " ", "t", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m1", "4"], " ", 
                   SuperscriptBox["m3", "4"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "-", 
                    RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m1", "2"], " ", 
                   SuperscriptBox["m3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox["m4", "2"]}], "+", 
                    RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]}], ")"}]}]}], 
           ")"}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"m3", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["m1", "4"], " ", 
           SuperscriptBox["m3", "4"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "-", 
             RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m1", "2"], " ", 
           SuperscriptBox["m3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox["m4", "2"]}], "+", 
             RowBox[{"s", " ", "t"}]}], ")"}]}]}]], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["m4", "2"], " ", "s"}], "+", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "4"], " ", "t"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["m4", "2"], " ", "s", " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["s", "2"], " ", "t"}], "+", 
           RowBox[{
            SuperscriptBox["m4", "2"], " ", "s", " ", 
            SuperscriptBox["t", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["m3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m2", "2"], " ", "s"}], "+", 
              RowBox[{
               SuperscriptBox["m4", "2"], " ", "t"}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m2", "2"], " ", "s", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "-", 
                 RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["m4", "2"], " ", "t", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "4"], " ", 
               SuperscriptBox["m3", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "-", 
                 RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["m3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  SuperscriptBox["m4", "2"]}], "+", 
                 RowBox[{"s", " ", "t"}]}], ")"}]}]}]]}]}], ")"}]}]}], 
       ")"}]}], "-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m4", "2"], "+", "s"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m3", "2"], "+", 
               SuperscriptBox["m4", "2"], "-", "s"}], ")"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["m4", "2"]}], "+", "s"}], ")"}], " ", "t"}],
                "+", 
               RowBox[{
                SuperscriptBox["m3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["m4", "2"]}], "+", "t"}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "m1", " ", "m3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m4", "2"], "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"m4", " ", 
           SqrtBox["s"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m4", "2"], "+", "s"}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m3", "2"], "+", 
                   SuperscriptBox["m4", "2"], "-", "s"}], ")"}]}], "+", 
                RowBox[{"s", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["m4", "2"]}], "+", "s"}], ")"}], " ", 
                    "t"}], "+", 
                   RowBox[{
                    SuperscriptBox["m3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m4", "2"]}], "+", "t"}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]]}], "]"}]}], 
      RowBox[{"m3", " ", "m4", " ", 
       SqrtBox["s"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "4"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{"s", " ", "t"}]}], ")"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m4", "2"], "+", "s"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m3", "2"], "+", 
               SuperscriptBox["m4", "2"], "-", "s"}], ")"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["m4", "2"]}], "+", "s"}], ")"}], " ", "t"}],
                "+", 
               RowBox[{
                SuperscriptBox["m3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["m4", "2"]}], "+", "t"}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "m1", " ", "m3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m4", "2"], "-", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "-", 
               RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{"s", " ", "t"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"m4", " ", 
          SqrtBox["s"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m4", "2"], "+", "s"}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "-", 
               RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m3", "2"], "+", 
                  SuperscriptBox["m4", "2"], "-", "s"}], ")"}]}], "+", 
               RowBox[{"s", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["m4", "2"]}], "+", "s"}], ")"}], " ", 
                   "t"}], "+", 
                  RowBox[{
                   SuperscriptBox["m3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m4", "2"]}], "+", "t"}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]], "]"}]}], 
      RowBox[{"m3", " ", "m4", " ", 
       SqrtBox["s"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "4"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{"s", " ", "t"}]}], ")"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m2", "2"], "+", "t"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{"s", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m3", "2"], "+", "t"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m4", "2"], "+", "s"}], ")"}]}], " ", "t"}],
                "+", 
               RowBox[{
                SuperscriptBox["m3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m4", "2"], "+", 
                  RowBox[{"2", " ", "t"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "m1", " ", "m3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m2", "2"], "-", "t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"m2", " ", 
           SqrtBox["t"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m2", "2"], "+", "t"}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 SuperscriptBox["m4", "2"]}], "-", 
                RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "4"], " ", 
                 SuperscriptBox["m4", "2"]}], "+", 
                RowBox[{"s", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m3", "2"], "+", "t"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m4", "2"], "+", "s"}], ")"}]}], " ", 
                    "t"}], "+", 
                   RowBox[{
                    SuperscriptBox["m3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m4", "2"], "+", 
                    RowBox[{"2", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]]}], "]"}]}], 
      RowBox[{"m2", " ", "m3", " ", 
       SqrtBox["t"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "4"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{"s", " ", "t"}]}], ")"}]}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m2", "2"], "+", "t"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{"s", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m3", "2"], "+", "t"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m4", "2"], "+", "s"}], ")"}]}], " ", "t"}],
                "+", 
               RowBox[{
                SuperscriptBox["m3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m4", "2"], "+", 
                  RowBox[{"2", " ", "t"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "m1", " ", "m3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m2", "2"], "-", "t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "4"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "-", 
               RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{"s", " ", "t"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"m2", " ", 
          SqrtBox["t"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox["m3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m2", "2"], "+", "t"}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                SuperscriptBox["m4", "2"]}], "-", 
               RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m2", "4"], " ", 
                SuperscriptBox["m4", "2"]}], "+", 
               RowBox[{"s", " ", "t", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m3", "2"], "+", "t"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m4", "2"], "+", "s"}], ")"}]}], " ", 
                   "t"}], "+", 
                  RowBox[{
                   SuperscriptBox["m3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m4", "2"], "+", 
                    RowBox[{"2", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]], "]"}]}], 
      RowBox[{"m2", " ", "m3", " ", 
       SqrtBox["t"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox["m3", "4"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "-", 
            RowBox[{"s", " ", "t"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m1", "2"], " ", 
          SuperscriptBox["m3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["m4", "2"]}], "+", 
            RowBox[{"s", " ", "t"}]}], ")"}]}]}], ")"}]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.548764599802928*^9}]
}, Open  ]]
},
WindowSize->{1358, 652},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 94, 1, 29, "Text"],
Cell[CellGroupData[{
Cell[676, 25, 719, 23, 31, "Input"],
Cell[1398, 50, 730, 22, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2165, 77, 762, 24, 55, "Input"],
Cell[2930, 103, 94, 1, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3061, 109, 762, 24, 55, "Input"],
Cell[3826, 135, 346, 11, 48, "Output"]
}, Open  ]],
Cell[4187, 149, 94, 1, 29, "Text"],
Cell[CellGroupData[{
Cell[4306, 154, 1566, 50, 31, "Input"],
Cell[5875, 206, 2561, 84, 113, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8473, 295, 2520, 80, 83, "Input"],
Cell[10996, 377, 70, 1, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11103, 383, 2626, 81, 83, "Input"],
Cell[13732, 466, 1216, 41, 93, "Output"]
}, Open  ]],
Cell[14963, 510, 101, 1, 29, "Text"],
Cell[15067, 513, 788, 27, 72, "Input"],
Cell[15858, 542, 2003, 63, 75, "Input"],
Cell[CellGroupData[{
Cell[17886, 609, 438, 8, 31, "Input"],
Cell[18327, 619, 112216, 2914, 2745, "Output"]
}, Open  ]],
Cell[130558, 3536, 236, 5, 29, "Text"],
Cell[130797, 3543, 117622, 2920, 3010, "Input"],
Cell[248422, 6465, 341, 8, 29, "Text"],
Cell[248766, 6475, 90384, 2303, 2310, "Input"],
Cell[339153, 8780, 142, 3, 29, "Text"],
Cell[CellGroupData[{
Cell[339320, 8787, 824, 20, 72, "Input"],
Cell[340147, 8809, 693, 10, 30, "Output"],
Cell[340843, 8821, 710, 11, 30, "Output"]
}, Open  ]],
Cell[341568, 8835, 300, 6, 29, "Text"],
Cell[CellGroupData[{
Cell[341893, 8845, 441, 10, 52, "Input"],
Cell[342337, 8857, 115737, 3087, 2723, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

